The Exotic Zoo of Millisecond Pulsars in Globular Clusters: a multi-wavelength study

This thesis work is focused on the study of millisecond pulsars in globular cluster by using multi-wavelength observations obtained with radio and optical telescopes. Radio observations have been used to search for and timing the pulsars. While classical search routines are based on the analysis of single and long time sequence of data, we present here an alternative method. This method exploits the large amount of available archival radio data to search for very faint pulsars by stacking all the daily power spectra. This method led to the discovery of three new pulsars in the stellar system Terzan 5. Optical observations have been exploited to search for millisecond pulsar optical counterparts, whose emission is totally dominated by the companion stars. Six new companion stars have been discovered, thus increasing by ~40% the total number of companions identified in globular clusters. In particular, four companions turned out to be He white dwarfs, as expected from the canonical formation scenario. One companion turned out to be a very faint and non-degenerate object, showing a strong variability which is likely the result of a strong heating of the stellar side exposed to the pulsar injected flux. Finally, one companion is a main-sequence star which shows a strong H{\alpha} emission likely due to a low-level accretion probably from a residual disk. This system can be located in an early evolutive stage, immediately preceding the reactivation of an already re-accelerated pulsar. Furthermore, we identified the companion star to a transient low-mass X-ray binary. Conclusion are drawn in the final chapter, where the evolution of millisecond pulsars is discussed and possible future developments are suggested.

==> chapters/chapter01/histo.py <==
import numpy as np
import matplotlib.pyplot as plt



def p0hist():
	plt.axis([-9,420,0.11,150])
	p0_gc = np.genfromtxt('msp_gc_p0.dat', usecols=2, unpack=True)
	p0_gc = p0_gc*1000
	plt.hist(p0_gc,bins=90, color='red', alpha=0.5, histtype='bar', log=True, linewidth=0)
	bin_gc =(max(p0_gc)-min(p0_gc))/90.

	p0 = np.genfromtxt('msp_field.tab', usecols=2, unpack=True)
	p0 = p0*1000
	plt.hist(p0,bins=4, color='black', linewidth=2.0, histtype='bar', log=True, fill=False)
	bin =(max(p0)-min(p0))/4.

	plt.xlabel('Spin period (ms)')
	plt.ylabel('N')

	print bin, bin_gc
	plt.savefig('p0hist.eps', format='eps')


def porbhist():
	plt.axis([-25,699,0.11,149])
	p_gc = np.genfromtxt('porb_ecc_bin.tab', usecols=2, unpack=True)
	plt.hist(p_gc, range=(0,700), bins=50, color='red', alpha=0.5, histtype='bar', linewidth=0, log=True)
	print min(p_gc), max(p_gc)
	
	p_field = np.genfromtxt('msp_field.tab', usecols=3, unpack=True)
	plt.hist(p_field, range=(0,700), bins=50, color='black', linewidth=2.0, histtype='bar', log=True, fill=False)
	plt.xlabel('Orbital Period (days)')
	plt.ylabel('N')
	plt.savefig('porbhist.eps', format='eps')
	print max(p_field)
	
def ecchist():
	plt.axis([-0.05,0.95,0.11,149])
	ecc_gc = np.genfromtxt('porb_ecc_bin.tab', usecols=3, unpack=True)
	plt.hist(ecc_gc, range=(0,1), bins=40, color='red', alpha=0.5, histtype='bar', linewidth=0, log=True)
	print min(ecc_gc), max(ecc_gc)
	
	ecc_field = np.genfromtxt('msp_field.tab', usecols=4, unpack=True)
	plt.hist(ecc_field, range=(0,1), bins=40, color='black', linewidth=2.0, histtype='bar', log=True, fill=False)
	plt.xlabel('Eccentricity')
	plt.ylabel('N')
	plt.savefig('eccbhist.eps', format='eps')
	print max(ecc_field)	

ecchist()	

